Parallel Minimum Spanning Forest Computation using Sparse Matrix Kernels

Formulations of graph algorithms using sparse linear algebra have yielded highly scalable distributed algorithms for problems such as connectivity and shortest path computation. We develop the first formulation of the Awerbuch-Shiloach parallel minimum spanning forest (MSF) algorithm using linear algebra primitives. We introduce a multilinear kernel that operates on an adjacency matrix and two vectors. This kernel updates graph vertices by simultaneously using information from both adjacent edges and vertices. In addition, we explore optimizations to accelerate the shortcutting step in the Awerbuch-Shiloach algorithm. We implement this MSF algorithm with Cyclops, a distributed-memory library for generalized sparse tensor algebra. We analyze the parallel scalability of our implementation on the Stampede2 supercomputer.

==> code/multilinear_impl.cxx <==
template<typename dtype, typename dtype_w>
void Multilinear(
  Tensor<dtype>* T, 
  Tensor<dtype>** vec_list,
  Tensor<dtype_w>* w, 
  std::function<dtype_w(int,int,int)> f){
  // TODO: pseudocode
}

==> code/multilinear_use.cxx <==
std::function<Edge(int, wht, int)> f 
  = [](int x, wht a, int y){
    if (x != y)
      return Edge(a, x);
    else
      return Edge(); // addid (\infty, 0)
  };
Tensor<int>* vec_list[2] = {p_star, p};
Multilinear<int, Edge>(A, vec_list, q, f);

==> code/shortcut2.cxx <==
void shortcut2(Vector<int>* p) {
  int64_t nprs;
  Pair<int>* prs;
  p->get_local_pairs(&nprs, &prs);
  set<int64_t> roots;
  for (int64_t i = 0; i < nprs; ++i) {
    if (prs[i].k == prs[i].d)
      roots.insert(prs[i].k);
  }
  Allgatherv(&roots, &roots);
  for (int64_t i = 0; i < nprs; ++i) {
    if (roots.find(prs[i].d) == roots.end())
      prs[i].d = p[prs[i].d]; // global read
  }
}

==> code/shortcut3.cxx <==
void shortcut3(Vector<int>* p, Vector<int>* p_prev) {
  int64_t nprs; // assume same for p and p_prev
  Pair<int>* prs, prev_prs; // assume keys match up
  p->get_local_pairs(&nprs, &prs);
  p_prev->get_local_pairs(&nprs, &prev_prs);
  map<int64_t,int> changed;
  for (int64_t i = 0; i < nprs; ++i) {
    if (prs[i].d != prev_prs[i].d)
      changed.insert(
          pair<int64_t,int>(prs[i].k, prs[i].d));
  }
  Allgatherv(&changed, &changed);
  for (int64_t i = 0; i < nprs; ++i) {
    auto it = changed.find(prs[i].d);
    if (it != roots.end())
      prs[i].d = it.second; // local read
  }
}
